Library-Aware Doubles and Iterative Repair for Large Language Model-Generated Unit Tests in OpenSIL Firmware

Validating changes in low-level C firmware is expensive because unit tests (UTs) are fragile under strict build constraints, where missing headers, unresolved symbols, and dependency mismatches frequently prevent compilation and linking. This study introduces an automated UT authoring workflow for the Open-Source Silicon Initialization Library (openSIL) firmware codebase maintained by Advanced Micro Devices (AMD) that reduces manual effort through a large language model (LLM) guided multi-agent pipeline. The workflow combines automated generation of test scaffolds, library-aware creation or reuse of stubs, mocks, and fakes, and an iterative compile-dispatch repair loop driven by build logs and line-coverage feedback. We evaluate the approach using compilation success, repair iterations, dispatch success, and line coverage, with time, cost, and token usage as secondary measures. Across 76 functions under test, the workflow generated compilable UTs for 73 functions. In a configuration without line coverage guidance or retrieval augmentation, mean line coverage reached 73.9%. On a 48-function subset evaluated under both configurations, mean line coverage reached 98.8% with line-coverage guidance alone and reached 94.7% when combined with vector-database retrieval. Results show that automated generation-and-repair pipelines can substantially improve UT creation efficiency and coverage for constrained firmware environments while reducing manual debugging effort.

==> anc/workflow.py <==
"""Firmware UT Generation Pseudocode"""
from typing import Any, Dict

from langgraph.graph import StateGraph, START, END
from langchain_openai import ChatOpenAI

SystemState = Dict[str, Any]

# LLM mapping example
llms = {
    "o4-mini": ChatOpenAI(model="o4-mini"),
    "gpt-4.1-mini": ChatOpenAI(model="gpt-4.1-mini"),
    "gpt-4o-mini": ChatOpenAI(model="gpt-4o-mini"),
    "o3": ChatOpenAI(model="o3"),
}


def retrieve_deep_doubles_node(state: SystemState) -> SystemState:
    """
    Node: retrieve_deep_doubles_node

    Purpose:
    - Query a vector database (VDB) to find existing
      deep doubles (mocks/fakes/stubs) and library include directives.
    - Normalize results into two outputs:
        * "retrieved_deep_doubles": mapping of dependency -> candidates
        * "library_rules": ban-list and guidance about which symbols must
          not be implemented locally.

    LLM / prompt guidance (for user):
    - Provide high-level instruction: "Search known test libraries for doubles
      for these dependency symbols; return candidate name, header include,
      and category (mock/fake/stub). Also return any library-level rules."

    Returns (example):
    {"retrieved_deep_doubles": {}, "library_rules": {}}
    """

    return {"retrieved_deep_doubles": {}, "library_rules": {}}


def write_unittest_node(state: SystemState) -> SystemState:
    """
    Node: write_unittest_node

    Purpose:
    - Collect: Function Under Test (FUT) identifier, source snippet, C/H templates, deep dependency list,
      and a few ground-truth examples.
    - Instruct an LLM to draft an initial unit-test C file and header.

    Prompt guidance (for user):
    - Describe inputs sent: templates, library usage rules, retrieved doubles.
    - Ask for outputs: `ut_c` (draft C file), `ut_h` (draft header), and a
      suggested `inf_library_classes` list for the INF file.

    Returns (example):
    {"ut_c": "...", "ut_h": "...", "inf_library_classes": ["UtBaseLib"]}
    """

    return {"ut_c": "", "ut_h": "", "inf_library_classes": []}


def write_shallow_stub_node(state: SystemState) -> SystemState:
    """
    Node: write_shallow_stub_node

    Purpose:
    - Identify sibling functions (same source file) that the FUT references but
      that are not resolved by deep doubles.
    - Query a VDB for sibling dependencies and get their include directives.
    - Produce minimal, link-only shallow stubs for those sibling symbols.

    Prompt guidance (for user):
    - Explain that inputs include the source file's list of sibling symbols
      and deep dependency list; request simple function bodies that return
      safe defaults and match the exact signature.

    Returns (example):
    {"shallow_stub": [/* stub descriptors */], "sibling_library_information": {}}
    """
    return {"shallow_stub": [], "sibling_library_information": {}, "inf_library_classes": []}


def assemble_node(state: SystemState) -> SystemState:
    """
    Node: assemble_node

    Purpose:
    - Merge drafted `ut_c`/`ut_h` with:
        * deep doubles (use included library headers instead of reimplementing),
        * shallow stubs (after deep doubles),
        * header include choices for each dependency.
    - Enforce the hard rules: only include allowed headers, do not reimplement
      library-owned symbols, and keep the test template structure.

    Prompt guidance (for user):
    - Provide a concise description of where to place deep doubles vs. shallow
      stubs and what outputs to return (finalized `ut_c`, `ut_h`).

    Returns (example):
    {"ut_c": "final c content", "ut_h": "final h content", "inf_library_classes": []}
    """
    return {"ut_c": state.get("ut_c", ""), "ut_h": state.get("ut_h", ""), "inf_library_classes": state.get("inf_library_classes", [])}


def resolve_node(state: SystemState) -> SystemState:
    """
    Node: resolve_node

    Purpose:
    - Given a compiler log and current `ut_c`/`ut_h`, instruct an LLM (or
      developer) to propose minimal fixes to resolve compile/link errors.
    - After a successful build, optionally apply human feedback to refine
      the test for coverage and correctness.

    Prompt guidance (for user):
    - Provide the compiler log, `ut_c`/`ut_h`, retrieved doubles and
      sibling library information. Ask the assistant to suggest minimal edits
      (includes, prototypes, forward declarations), and to follow library usage rules.

    Returns (example):
    {"ut_c": "...", "ut_h": "...", "current_loop": state.get("current_loop", 0) + 1}
    """
    return {"ut_c": state.get("ut_c", ""), "ut_h": state.get("ut_h", ""), "current_loop": state.get("current_loop", 0) + 1}


def setup_node(state: SystemState) -> SystemState:
    """
    Node: setup_node

    Purpose:
    - Extract test iterations from the `ut_c`/`ut_h` drafts and prepare a
      `Dispatch`-like structure describing each iteration (name, status,
      coverage placeholder).
    - Finalize the `inf_library_classes`.
    - Create and populate the UT folder with the test files.

    Prompt guidance (for user):
    - Ask the assistant to parse the test file and produce a list of
      iterations with uniform fields: name, expected result, and an empty
      coverage placeholder.

    Returns (example):
    {"dispatch": {"iterations": []}, "library_classes": []}
    """
    return {"dispatch": {"iterations": []}, "library_classes": state.get("library_classes", [])}


def compile_node(state: SystemState) -> SystemState:
    """
    Node: compile_node

    Purpose:
    - Run the project's compile toolchain against the generated UT folder and
      capture build output. Mark success/failure for the workflow.

    Returns (example):
    {"compile": {"log": "...", "is_compiled": False}}
    """
    return {"compile": {"log": "NA", "is_compiled": False}}


def dispatch_node(state: SystemState) -> SystemState:
    """
    Node: dispatch_node

    Purpose:
    - If the unit test binary was compiled, run the test dispatcher and collect
      per-iteration execution results (status, coverage, logs).
    - If the unit test binary was NOT compiled, do NOT run the dispatcher;
      return early leaving `dispatch` in its previous state (or with
      `text_line_coverage` set to "NA") so the workflow can decide next steps.

    Returns (example):
    {"dispatch": {"iterations": [], "text_line_coverage": "NA"}}
    """
    return {"dispatch": {"iterations": [], "text_line_coverage": "NA"}}


def break_point_2(state: SystemState) -> SystemState:
    """
    Node: break_point_2

    Purpose:
    - Pause for human feedback or auto-decide whether to continue the loop
      based on compilation status, coverage metrics, and loop counters.

    Returns (example):
    {"human_ut_feedback": "", "should_continue": "yes"}
    """
    # Example return
    return {"human_ut_feedback": "", "should_continue": "no"}


def check_node(state: SystemState) -> str:
    """
    Node: check_node

    Purpose:
    - Decide whether to loop back to `resolve_node` or finish at `output`.
    - Rules: if should_continue is yes and current_loop < max_loop -> resolve.
    - Otherwise -> output.
    """
    if str(state.get("should_continue", "no")).lower() in {"yes", "y"} and state.get("current_loop", 0) < state.get("max_loop", 1):
        return "resolve_node"
    return "output"


def output(state: SystemState) -> None:
    """
    Node: output

    Purpose: terminal node — no-op in this pseudocode.
    """
    return None

def get_builder() -> StateGraph:
    builder = StateGraph(SystemState)

    builder.add_node(retrieve_deep_doubles_node)
    builder.add_node(write_unittest_node)
    builder.add_node(write_shallow_stub_node)
    builder.add_node(assemble_node)
    builder.add_node(resolve_node)
    builder.add_node(setup_node)
    builder.add_node(compile_node)
    builder.add_node(dispatch_node)
    builder.add_node(break_point_2)
    builder.add_node(output)

    builder.add_edge(START, "retrieve_deep_doubles_node")
    builder.add_edge("retrieve_deep_doubles_node", "write_unittest_node")
    builder.add_edge("write_unittest_node", "write_shallow_stub_node")
    builder.add_edge("write_shallow_stub_node", "assemble_node")
    builder.add_edge("assemble_node", "resolve_node")
    builder.add_edge("resolve_node", "setup_node")
    builder.add_edge("setup_node", "compile_node")
    builder.add_edge("compile_node", "dispatch_node")
    builder.add_edge("dispatch_node", "break_point_2")
    builder.add_conditional_edges("break_point_2", check_node, ["output", "resolve_node"])
    builder.add_edge("output", END)

    return builder

graph = get_builder()
graph.compile()

